Reinforced Graph of Thoughts: RL-Driven Adaptive Prompting for LLMs

Graph of Thoughts (GoT), a generalized form of recent prompting paradigms for large language models (LLMs), has been shown to be useful for elaborate problem solving. By executing a graph of operations, thoughts of the LLM are structured as an arbitrary graph, forming the actual graph of thoughts. Originally, the graph of operations is defined manually, which requires in-depth knowledge about the solution of the problem to solve. Such a static graph of operations is rigid and therefore lacks adaptability. We propose Reinforced Graph of Thoughts (RGoT), an automated approach to the GoT prompting paradigm that leverages reinforcement learning (RL) to adaptively generate a graph of operations from a human-defined set. Results indicate that, under certain constraints, it is possible to construct graphs of operations adaptively to the task's complexity in an automated way.

==> code/task_sum_list/op_merge.py <==
op_merge = PromptOperation(
    name='merge',
    n_outputs=1,
    n_inputs=2,
    type=OperationType.AGGREGATE,
    output_complexity=relative_complexity(2),
    prompt=Prompt(
        instruction='Combine the given lists to a single list nested in another list. '
                    'Only output the list in JSON format as the examples show.',
        examples=[
            Example(
                input={
                    'lists': [
                        [8, 2],
                        [0, 1]
                    ]
                },
                output={
                    'list': [8, 2, 0, 1]
                }
            )
        ]
    ),
    score_operation=ScoreExecOperation(
        name='score_merge',
        type=OperationType.SCORE,
        score=score_op_merge,
        n_inputs=1,
        n_outputs=1
    ),
    transform_before=lambda states: {
        'lists': [
            item for item in [
                state['list'] if 'list' in state
                else [state['sum']] if 'sum' in state
                else None for state in states
            ] if item is not None
        ]
    }
)


==> code/task_sum_list/op_split.py <==
op_split = PromptOperation(
    name='split',
    n_outputs=2,
    n_inputs=1,
    type=OperationType.GENERATE,
    output_complexity=relative_complexity(1, 2),
    prompt=Prompt(
        instruction='Split the given list into two lists of equal size. '
                    'Count the number of elements in the list before deciding where to split.'
                    'Only output the lists in JSON format as the examples show.',
        examples=[
            Example(
                input={
                    'list': [8, 2, 0, 1]
                },
                output={
                    'lists': [
                        [8, 2],
                        [0, 1]
                    ]
                }
            )
        ],
    ),
    score_operation=ScoreExecOperation(
        name='score_split',
        type=OperationType.SCORE,
        score=score_op_split,
        n_inputs=1,
        n_outputs=1
    ),
    transform_before=lambda states: {
        'list': []
    } if len(states) == 0 else {
        'list': [states[0]['sum']]
    } if 'sum' in states[0] else states[0],
    transform_after=lambda state: [{'list': state_list} for state_list in state['lists']]
)

